FailBench: How Reliable are VLMs at Judging Robot Task Success?

Vision-Language Models (VLMs) are increasingly used to evaluate robot manipulation outcomes, but existing benchmarks offer limited evidence of cross-domain generalization. We introduce FailBench, a benchmark for robot failure detection comprising 2,197 manipulation attempts across 14 public sources (12 real-world, 2 simulated). In FailBench, 75% of failures occur naturally, and six real-world sources come from non-failure-detection datasets. Evaluating 13 VLM-based detectors, we find the best model achieves only 0.77 mean balanced accuracy. Notably, models fine-tuned for failure detection consistently underperform general-purpose VLMs and their own pretrained baselines. Performance depends heavily on required visual evidence: models approach saturation when outcomes depend on observable object motion, but degrade to near-chance (<0.60 balanced accuracy) on contact-intensive assembly tasks. Error analysis reveals a systematic bias toward predicting success under ambiguous evidence, which persists even with increased reasoning effort. Finally, we show that input-level intervention--spatially localizing and cropping outcome-relevant regions--improves the top detector by 2.4 percentage points without extra training.

==> figures/make_composition.py <==
import json, sys, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Patch

BRIEF='/tmp/claude-1000/-home-metric-Desktop-FailBench/af510af6-de53-4027-a00e-fbf20dbe601e/scratchpad/brief.json'
OUT=sys.argv[1]
d=json.load(open(BRIEF))
comp={c['dataset']: c for c in d['composition']}

ORIGIN={'rh20t':'organic','armnetbench':'organic','robometersim':'organic','simplerenv':'organic',
 'ur5fail':'organic','reassemble':'organic','roboarena':'organic','phail':'organic',
 'botfails':'planned','robofac':'planned','reflect':'planned',
 'bdv2fail':'synthetic','roboreward':'synthetic','robometer':'undocumented'}
SIM={'simplerenv','robometersim'}
ORDER=['rh20t','armnetbench','robometersim','simplerenv','botfails','ur5fail','reassemble',
       'robometer','bdv2fail','roboarena','roboreward','phail','robofac','reflect']
total=sum(c['n'] for c in comp.values())

FAIL='#3d4a5c'; SUCC='#c6cdd6'; EDGE='#8f98a6'
plt.rcParams.update({'font.family':'serif','font.serif':['Nimbus Roman','DejaVu Serif'],
 'font.size':8,'axes.linewidth':0.6,'pdf.fonttype':42})

fig=plt.figure(figsize=(6.6,2.45))
gs=fig.add_gridspec(1,2,width_ratios=[2.5,1.0],wspace=0.30)
ax=fig.add_subplot(gs[0,0])
for y,k in enumerate(ORDER):
    c=comp[k]
    ax.barh(y,c['n_failure'],color=FAIL,height=0.66,zorder=3)
    ax.barh(y,c['n_success'],left=c['n_failure'],color=SUCC,height=0.66,zorder=3,
            edgecolor=EDGE,linewidth=0.4)
    ax.text(c['n']+7,y,f"{c['n']}",va='center',ha='left',fontsize=7,color='#333')
ax.set_yticks(range(len(ORDER)))
ax.set_yticklabels([k+'  (sim)' if k in SIM else k for k in ORDER],fontsize=7.4)
for t,k in zip(ax.get_yticklabels(),ORDER):
    if k in SIM: t.set_color('#4b5563'); t.set_style('italic')
ax.invert_yaxis()
ax.set_xlim(0,350); ax.set_xlabel('samples',fontsize=7.6,labelpad=1.5)
ax.set_xticks([0,100,200,300]); ax.tick_params(axis='x',labelsize=7,length=2,pad=1.5)
ax.tick_params(axis='y',length=0,pad=2)
for s in ('top','right','left'): ax.spines[s].set_visible(False)
ax.spines['bottom'].set_color('#999')
ax.grid(axis='x',color='#e4e7eb',linewidth=0.5,zorder=0)
ax.legend(handles=[Patch(facecolor=FAIL,label='failure'),
                   Patch(facecolor=SUCC,edgecolor=EDGE,linewidth=0.4,label='success')],
          loc='lower right',frameon=False,fontsize=7.2,handlelength=1.1,handleheight=0.85,
          borderpad=0.05,labelspacing=0.25,bbox_to_anchor=(1.01,0.0))

sub=gs[0,1].subgridspec(2,1,height_ratios=[1.0,1.0],hspace=1.9)
PAL={'organic':'#3d4a5c','planned':'#79879a','synthetic':'#aab3bf','undocumented':'#e0e3e8',
     'real':'#3d4a5c','simulated':'#aab3bf'}
def share(names):
    return [(l, sum(comp[k]['n'] for k in comp if sel(k,l))) for l in names]

def bar(axb, segs, title, inline):
    left=0
    for lab,v in segs:
        axb.barh(0,v,left=left,color=PAL[lab],height=0.5,zorder=3,edgecolor='white',linewidth=0.8)
        pct=100*v/total
        if inline:
            axb.text(left+v/2,-0.42,f"{lab} {pct:.0f}%",va='top',ha='center',fontsize=6.8,
                     color='#333',zorder=4)
        left+=v
    axb.set_xlim(0,total); axb.set_ylim(-0.32,0.32)
    axb.set_xticks([]); axb.set_yticks([])
    for sp in ('top','right','left','bottom'): axb.spines[sp].set_visible(False)
    axb.set_title(title,fontsize=7.2,pad=3,color='#333',loc='left')

axO=fig.add_subplot(sub[0,0])
origin_segs=[(o,sum(comp[k]['n'] for k in comp if ORIGIN[k]==o))
             for o in ('organic','planned','synthetic','undocumented')]
bar(axO,origin_segs,'failure origin',inline=False)
axO.legend(handles=[Patch(facecolor=PAL[o],edgecolor='#b6bcc4' if o=='undocumented' else 'none',
                          linewidth=0.4,label=f'{o} {100*v/total:.0f}%')
                    for o,v in origin_segs],
           loc='upper left',bbox_to_anchor=(-0.01,-0.24),frameon=False,fontsize=6.8,ncol=2,
           handlelength=1.0,handleheight=0.8,columnspacing=0.7,labelspacing=0.3,
           borderpad=0.0,handletextpad=0.4)

axC=fig.add_subplot(sub[1,0])
cap_segs=[('real',sum(comp[k]['n'] for k in comp if k not in SIM)),
          ('simulated',sum(comp[k]['n'] for k in SIM))]
bar(axC,cap_segs,'environment',inline=True)

fig.savefig(OUT,bbox_inches='tight',pad_inches=0.02,
            **({'dpi':220} if OUT.endswith('.png') else {}))
print('wrote',OUT)

